Current-injection quantum-entangled-pair emitter using droplet epitaxial quantum dots on GaAs(111)A

A source of single photons and quantum entangled photon pairs is a key element in quantum information networks. Here, we demonstrate the electrically driven generation of quantum entangled pairs using a naturally symmetric GaAs quantum dot grown by droplet epitaxy. Coincidence histograms obtained at a temperature of 10 K reveal the generation of quantum entangled pairs that have a fidelity to the Bell pairs of 0.71 +- 0.015, much beyond the classical limit. The quantum nature of the emitted pairs is conserved at temperatures of up to ~65 K, and is essentially limited by the charge carrier confinement in the present dot system. Our study offers a guideline for the fabrication of quantum entangled pair sources suitable for practical use.

==> anc/entangledLED_supplement_20190620_arxiv.tex <==
\pdfoutput=1
%
%\documentclass[aip, preprint,endfloats]{revtex4-2}
\documentclass[aip,apl,reprint]{revtex4-1}
%
\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{epstopdf}
\usepackage{color}
%\usepackage{times}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand\figurename{\textbf{Supplementary Figure}}
\renewcommand{\thetable}{S\arabic{table}} 
\renewcommand{\tablename}{\textbf{Supplementary Table}}
\renewcommand{\thepage}{S\arabic{page}} 
%\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\theequation}{S\arabic{equation}} 

%
\draft % marks overfull lines with a black rule on the right
%
\begin{document}
%
\title{Supplementary material for ``Current-injection quantum-entangled-pair emitter using droplet epitaxial quantum dots on GaAs(111)A"} %Title of paper
%
% repeat the \author .. \affiliation  etc. as needed
% \email, \thanks, \homepage, \altaffiliation all apply to the current author.
% Explanatory text should go in the []'s, 
% actual e-mail address or url should go in the {}'s for \email and \homepage.
% Please use the appropriate macro for the type of information
%
% \affiliation command applies to all authors since the last \affiliation command. 
% The \affiliation command should follow the other information.
%
\author{Neul~Ha}
%\homepage[]{Your web page}
%\thanks{}
%\altaffiliation{}
%
\author{Takaaki Mano}
\author{Takashi Kuroda}
%\email[Author to whom correspondence should be addressed: ]{kuroda.takashi@nims.go.jp}
\author{Yoshiki Sakuma}
\author{Kazuaki Sakoda}
\affiliation{National Institute for Materials Science, 1-1 Namiki, Tsukuba 305-0044, Japan}

% Collaboration name, if desired (requires use of superscriptaddress option in \documentclass). 
% \noaffiliation is required (may also be used with the \author command).
%\collaboration{}
%\noaffiliation

\date{\today}

\begin{abstract}%
In this supplementary material, we report an atomic microscope image of the quantum dot surface (Supplementary~Fig.~S1), the detailed layer sequence of our diode samples (Supplementary~Fig.~S2), discussion about the device characteristics at low temperatures (Supplementary discussion), complete sets of coincidence histograms for all polarization combinations (Supplementary~Figs.~S3 and S4), full lists of the measured coincidence numbers (Supplementary Tables~S1 and S2), and description about the formula used to calculate the fidelity (Supplementary note).  %
\end{abstract}
%
\maketitle %\maketitle must follow title, authors, abstract and \pacs
%
%
\noindent\textbf{Supplementary Discussion}\\
\noindent\textbf{Diode characteristics at low temperatures. }%
Figure~1(c) in the main body of this paper shows the EL intensities of the X and XX spectral lines as a function of bias current \textit{I} for temperatures of 10 and 70~K. The impact of temperature on the EL intensities is summarized as follows: 
1) The saturation intensity is roughly four times lower at 70~K than 10~K. A similar behavior is also seen in Fig.~1(b). This is due to the thermal escape of charge carriers out of quantum dots. Since our dots have a shallow quantum confinement as low as 50~meV, the EL intensity is affected by carrier escape over the present temperature range. 
2) With increasing \textit{I} from zero, the X line at 70~K starts to appear when $I\sim 0.2$~mA, and it reaches the saturation value when $I\sim 2$~mA. In contrast, the X line at 10~K starts to appear when $I\sim 5$~mA, more than ten times higher than the relevant value at 70~K, and reaches saturation when $I\sim 20$~mA, again, ten time higher than the value at 70~K. Thus, we conclude that, at 10~K, we need more than ten times higher injection to obtain the EL intensity similar to that at 70~K. This finding contradicts a common assumption that the probability of electron-hole recombination is proportional to injection current. The mechanism behind this observation is related to the quenching of the free carrier concentration in the \textit{n}-doped AlGaAs barrier. 

It is known that in \textit{n}-doped III-V alloy semiconductors, which include Si doped Al$_x$Ga$_{1-x}$As, deep donor levels, often called \textit{DX} centers, are formed. It is believed that the \textit{DX} level is a state of the isolated substitutional donor atom [1]. %\cite{Mooney_JAP90}. 
For Si doped Al$_x$Ga$_{1-x}$As grown by molecular beam epitaxy, the donor activation energy $E_D$ abruptly increases with AlAs mole fraction \textit{x}, and reaches 150~meV at $x=0.36$, which is close to the direct-indirect crossover point ($x=0.42$) [2]. %\cite{Ishibashi_JJAP82}. 
Hence, the free carrier concentration is expected to be seriously quenched at very low temperatures. Note, we choose $x=0.25$ for the barrier layers in order to enhance the electron concentration, though such a small mole fraction leads to shallow quantum confinement. Nevertheless, the free electron density in the \textit{n}-doped layer is not so high at temperatures as low as 10~K. In this case we expect that current flow across the intrinsic region in our \textit{p-i-n} diode is governed by the conductance of holes, which are injected from the \textit{p}-doped region, passed through the \textit{i}-region, and recombined with electrons at the interface region between the \textit{i}- and weakly \textit{n}-doped regions. Thus, electron-hole recombination can hardly occur in dots unless sufficiently large current is injected. At temperatures as high as 70~K, free electrons are activated, and recombination occurs in dots even with a relatively low bias condition. 

This hypothesis is consistent with the following independent observations; (i) The X (XX) intensity dependence on bias current at 10~K deviates from, and is significantly lower than, the expected linear (quadratic) dependence at the low bias regions. (ii) The EL spectra exhibit a strong X$^+$ line with a negligible X$^-$ line, implying that charge neutrality is broken in the dots, which are mostly occupied by holes. 

\vspace{1em}
{\small %
\noindent
[1] P. M. Mooney, ``Deep donor levels (DX centers) in {III-V} semiconductors," J. Appl. Phys. \textbf{67}, R1 (1990). \\
\noindent
[2] T. Ishibashi, S. Tarucha, and H. Okamoto, ``Si and Sn doping in Al$_x$Ga$_{1-x}$As grown by MBE," Jpn. J. Appl. Phys. \textbf{21}, L476 (1982).
}%

\clearpage

\begin{figure}%[b]
\includegraphics[width=5cm]{FigS1.png}
\caption{Atomic force microscopy image of a quantum dot grown on GaAs(111)A by droplet epitaxy. The dots have a disk-like shape with an average base diameter of 40~nm and a height of 1.0~nm. They are distributed on a (111)A surface with a density of $4 \times 10^8$~cm$^{-2}$. In the actual sample, the dot layer is embedded in a \textit{p-i-n} diode structure. } 
\end{figure}
%
%\newpage
%\clearpage
\vspace*{50mm}
%
\begin{figure}[htbp]
\includegraphics[width=8.5cm]{FigS2.png}
\caption{Layer sequence and energy diagram of (a) sample A and (b) sample B. } 
\end{figure}

\clearpage

\noindent\textbf{Supplementary Note}\\
\noindent\textbf{Fidelity calculation detail. }%
In this work, we characterize the performance of our photon source in terms of the entanglement fidelity, i.e., the projection amplitude of the experimentally measured two-photon state to the theoretically ideal Bell state. A rigorous way to determine this fidelity is to estimate the two photon wave function using the so-called quantum tomography technique, and calculate the projection amplitude [3]. The method is complicated and less accurate. Alternatively, for unpolarized photon sources, the fidelity is given by a simplified form [4], %
%
\begin{equation}
f = \frac{1+C_{\mathrm{RL}}+C_{\mathrm{HV}}+C_{\mathrm{DA}}}{4},
\end{equation}
%
where $C$ is the so-called polarization degree, which is defined by %
%
\begin{equation}
C=\left\vert \frac{n_{\|}-n_{\perp}}{n_{\|}+n_{\perp}} \right\vert, \end{equation}
%
where $n_\|$ ($n_\perp$) is the number of the coincidence of co-polarized (cross-polarized) photons. 

In the experiment, we accumulate the coincidence of two photons for a relatively long time. In this case, the measured coincidence numbers are often affected by the fluctuation of the measurement setup. Fortunately, the effect of fluctuating yields is ideally compensated by adopting the coincidence numbers which are normalized to background accidental counts, that are also available from the histograms. 

Supplementary Table~\ref{table1} shows the full list of the coincidence numbers, extracted from the histograms shown in Supplementary~Fig.~S3. The number of coincidence is integrated over a time interval of 896~ps (seven time bins in the histograms), without any background subtraction. The table also shows the averaged background counts, which are integrated over the same time interval. Using these measured values, we obtain the normalized coincidence $n$, which is the measured coincidence divided by the averaged backgrounds. Then, we obtain the circular polarization degree, i.e., %
\begin{equation}
C_{\mathrm{RL}}=\frac{%
n_{\mathrm{LR}}-n_{\mathrm{LL}}+n_{\mathrm{RL}}-n_{\mathrm{RR}}%
}{%
n_{\mathrm{LR}}+n_{\mathrm{LL}}+n_{\mathrm{RL}}+n_{\mathrm{RR}}}.
\end{equation}%
Likewise, we calculate $C_{\mathrm{HV}}$ and $C_{\mathrm{DA}}$. These three polarization degrees, summarized also in the table, are substituted to Eq.~S1 leading to the fidelity value. The magnitude of uncertainty is estimated by the error propagation of Poissonian number fluctuations, given by the square root of the measured numbers of coincidence. 

\vspace{1em}
{\small %
\noindent%
[3] D.F.V. James, P.G. Kwiat, W.J. Munro, and A.G. White, 
``Measurement of qubits," Phys. Rev. A \textbf{64}, 052312 (2001). \\
\noindent%
[4] A.J. Hudson R.M. Stevenson, A.J. Bennett, R.J. Young, C.A. Nicoll, P. Atkinson, K. Cooper, D.A. Ritchie, and A.J. Shields, ``Coherence of an entangled exciton-photon state,'' Phys. Rev. Lett. \textbf{99}, 266802 (2007). %
}%

\begin{figure}[hbtp]
\includegraphics[width=8cm]{FigS3.png}
\caption{Coincidence histograms in sample~B at 10~K with a bias current of 15~mA. The two-photon projection settings (such as LR) are indicated by the first letter for XX photons and the second letter for X photons. They are plotted with a time bin of 128~ps.} 
\end{figure}

\begin{table}[bhtp]
\caption{\label{table1}The numbers of the coincidence of XX and X photons for different polarizations in sample B at 10~K with a bias current of 15~mA. They are extracted from the measured histograms in Supplementary~Fig.~S3, and integrated over seven time bins, i.e., the time interval of 896~ps. The data shown in this table are used to calculate the fidelity to ideal Bell pairs. See supplementary note for the calculation detail. }
\begin{ruledtabular}
\begin{tabular}{crrr}
   &   Measured & \multicolumn{1}{c}{Averaged} & Normalized \\
   &coincidence & \multicolumn{1}{c}{background%
   \footnote{Background counts in seven time bins, %
   i.e., integrated over a time interval of 896 ps.}}%
   &coincidence%
   \footnote{The measured numbers of coincidence divided by %
   the average backgrounds} \\ \hline
  LR & 227& 30.35& 7.48 $\pm$ 0.50\\
  LL & 33 & 23.12& 1.43 $\pm$ 0.25\\
  RR & 35 & 25.55& 1.37 $\pm$ 0.23\\
  RL & 235& 27.11& 8.67 $\pm$ 0.57\\ 
  \multicolumn{4}{c}{%
  $C_{\mathrm{RL}}=0.705 \pm 0.032$ %
  } \\ \hline
  HV & 69 & 22.15& 3.12 $\pm$ 0.38\\
  HH & 172& 21.01& 8.19 $\pm$ 0.62\\
  VV & 202& 25.13& 8.04 $\pm$ 0.57\\
  VH & 49 & 33.17& 1.48 $\pm$ 0.21\\
  \multicolumn{4}{c}{%
  $C_{\mathrm{HV}}=0.559 \pm 0.037$ %
  } \\ \hline
  DA & 55 & 22.75& 2.02 $\pm$ 0.27\\
  DD & 159& 22.18& 6.99 $\pm$ 0.55\\
  AA & 303& 37.37& 8.11 $\pm$ 0.47\\
  AD & 94 & 41.26& 2.27 $\pm$ 0.23\\
  \multicolumn{4}{c}{%
  $C_{\mathrm{DA}}=0.557 \pm 0.033$ %
  } \\ \hline 
  \multicolumn{4}{c}{%
  $f=0.705 \pm 0.015$ %
  } 
\end{tabular}
\end{ruledtabular}
\end{table}

\clearpage
%\newpage

\begin{figure}%[htbp]
\includegraphics[width=8cm]{FigS4.png}
\caption{Coincidence histograms in sample~A for all polarization settings at 10, 30, and 50~K, where we set a bias current to 20, 4, 1.5, and 1.5 mA, respectively. They are plotted with a time bin of 128~ps. The data set is used to determine the fidelity to Bell pairs as a function of temperature, shown in Fig.~4(d) in the main body of this paper. Supplementary Table~\ref{table2} shows the number of coincidence extracted from these histograms. } 
\end{figure}

\begin{table}
\caption{\label{table2}The numbers of the coincidence of XX and X photons for different polarizations in sample A at temperatures of 10, 30, 50, and 70~K. They are extracted from the measured histograms shown in Supplementary~Fig.~S4, and integrated over four time bins, i.e., 512~ps. They are used to calculate the temperature dependence of the fidelity, reported in Fig.~4(b) in the main body of the paper. }
\begin{ruledtabular}
\begin{tabular}{ccrrr}
  & &   Measured & \multicolumn{1}{c}{Averaged} & Normalized\\
  & &coincidence & \multicolumn{1}{c}{background%
  \footnote{Background counts in four time bins, %
  i.e., integrated over a time interval of 512~ps}}%
  &coincidence%
  \footnote{The measured numbers of coincidence divided by %
   the average backgrounds}\\ \hline
  10 K & LR & 376& 146.98 & 2.56 $\pm$ 0.13\\
       & LL & 54 & 142.98 & 0.38 $\pm$ 0.05\\
       & HV & 77 & 134.94 & 0.57 $\pm$ 0.07\\
       & HH & 417& 163.16 & 2.56 $\pm$ 0.13\\
       & DA & 74 & 116.37 & 0.64 $\pm$ 0.07\\
       & DD & 351& 124.85 & 2.81 $\pm$ 0.15\\ 
       \multicolumn{5}{c}{%
       $f=0.752 \pm 0.016$%
       } \\ \hline
  30 K & LR & 247& 111.62 & 2.21 $\pm$ 0.14\\
       & LL & 63 & 97.89 & 0.64 $\pm$ 0.08\\
       & HV & 55 & 95.07 & 0.58 $\pm$ 0.08\\
       & HH & 269& 89.48 & 3.01 $\pm$ 0.18\\
       & DA & 61 & 77.34 & 0.79 $\pm$ 0.10\\
       & DD & 259& 88.11 & 2.94 $\pm$ 0.18\\
       \multicolumn{5}{c}{%
       $f=0.701 \pm 0.020$%
       } \\ \hline
  50 K & LR & 67 & 45.00 & 1.49 $\pm$ 0.18\\
       & LL & 29 & 57.71 & 0.50 $\pm$ 0.09\\
       & HV & 37 & 54.53 & 0.68 $\pm$ 0.11\\
       & HH & 116& 56.66 & 2.05 $\pm$ 0.19\\
       & DA & 30 & 46.09 & 0.65 $\pm$ 0.12\\
       & DD & 118& 57.29 & 2.06 $\pm$ 0.19\\
       \multicolumn{5}{c}{%
       $f=0.629 \pm 0.033$%
       } \\ \hline
  70 K & LR & 77 & 59.14 & 1.30 $\pm$ 0.15\\
       & LL & 46 & 73.65 & 0.62 $\pm$ 0.09\\
       & HV & 43 & 65.73 & 0.65 $\pm$ 0.10\\
       & HH & 78 & 52.31 & 1.49 $\pm$ 0.17\\
       & DA & 53 & 62.73 & 0.84 $\pm$ 0.12\\
       & DD & 54 & 53.65 & 1.01 $\pm$ 0.14\\
       \multicolumn{5}{c}{%
       $f=0.457 \pm 0.037$%
       } \\
\end{tabular}
\end{ruledtabular}
\end{table}

%\newpage
\clearpage

\bibliography{entangleLED.bib}

%\newpage
\end{document}
